On a thermodynamic framework for developing boundary conditions for Korteweg fluids

We provide a derivation of several classes of boundary conditions for fluids of Korteweg-type using a simple and transparent thermodynamic approach that automatically guarentees that the derived boundary conditions are compatible with the second law of thermodynamics. The starting assumption of our approach is to describe the boundary of the domain as the membrane separating two different continua, one inside the domain, and the other outside the domain. With this viewpoint one may employ the framework of continuum thermodynamics involving singular surfaces. This approach allows us to identify, for various classes of surface Helmholtz free energies, the corresponding surface entropy production mechanisms. By establishing the constitutive relations that guarantee that the surface entropy production is non-negative, we identify a new class of boundary conditions, which on one hand generalizes in a nontrivial manner the Navier's slip boundary conditions, and on the other hand describes dynamic and static contact angle conditions. We explore the general model in detail for a particular case of Korteweg fluid where the Helmholtz free energy in the bulk is that of a van der Waals fluid. We perform a series of numerical experiments to document the basic qualitative features of the novel boundary conditions and their practical applicability to model phenomena such as the contact angle hysteresis.

==> figs/maxwell/constant.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      2940,         91]
NotebookOptionsPosition[      2309,         71]
NotebookOutlinePosition[      2644,         86]
CellTagsIndexPosition[      2601,         83]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoMv", " ", "=", " ", "0.10656868490394979"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rhoMl", " ", "=", " ", "0.6023736317672774"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"0.52", "/", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "rhoMv"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"rhoMl", "-", "x"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "rhoMv", ",", "rhoMl"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7682030793201637`*^9, 3.76820317013276*^9}, {
  3.7682033648594017`*^9, 3.768203379802586*^9}, {3.768203560059943*^9, 
  3.7682035629774847`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b5a91395-89ca-4d1c-8b18-04a505727b14"],

Cell[BoxData["25.598942639805838`"], "Output",
 CellChangeTimes->{
  3.768203170663492*^9, {3.768203365751089*^9, 3.768203380396474*^9}, 
   3.768203563303018*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2982a3f0-9cea-4610-801a-8c37b1ea3832"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6", "*", 
  RowBox[{"0.52", "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rhoMl", "-", "rhoMv"}], ")"}], "^", "3"}]}]}]], "Input",
 CellChangeTimes->{{3.7682033036675*^9, 3.768203319120391*^9}, {
  3.768203450723446*^9, 3.768203450900984*^9}, {3.768203596752749*^9, 
  3.7682035970553637`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"28cb7834-54a0-4325-9661-e7d353aa674b"],

Cell[BoxData["25.59894263980584`"], "Output",
 CellChangeTimes->{3.768203319488948*^9, 3.768203451632766*^9, 
  3.7682035974062366`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"824e69b2-8298-4cc2-8150-82c44c93631f"]
}, Open  ]]
},
WindowSize->{808, 753},
WindowMargins->{{329, Automatic}, {44, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 812, 21, 101, "Input",ExpressionUUID->"b5a91395-89ca-4d1c-8b18-04a505727b14"],
Cell[1395, 45, 242, 4, 35, "Output",ExpressionUUID->"2982a3f0-9cea-4610-801a-8c37b1ea3832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1674, 54, 401, 9, 31, "Input",ExpressionUUID->"28cb7834-54a0-4325-9661-e7d353aa674b"],
Cell[2078, 65, 215, 3, 68, "Output",ExpressionUUID->"824e69b2-8298-4cc2-8150-82c44c93631f"]
}, Open  ]]
}
]
*)



==> figs/maxwell/maxwell-states.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import scipy.constants as sc
import scipy.special as spec
import scipy.optimize as sopt
import math
import cmath

#plt.style.use('presentation')
mpl.rc('lines', linewidth=3)

theta=0.85

def p_vdW(rho):
    return 8./27.*theta*rho/(1.-rho) - rho**2 - 0.4

def mu_vdW(rho):
    return 8./27.*theta*(1./(1.-rho) +np.log(rho/(1.-rho))) - 2*rho

def W_vdW(rho):
    return 8.27*theta*rho*np.log(rho/(1.-rho)) - rho**2

def cost(y):
    y1,y2 = y
    return (p_vdW(y1) - p_vdW(y2))**2 + (mu_vdW(y1) - mu_vdW(y2))**2

def Maxwell():
    initial_guess = [0.6, 0.1]
    result = sopt.minimize(cost, [0.6,0.1], bounds=((0.01, 0.99), (0.01, 0.99)))
    if result.success:
        fitted_params = result.x
        print(fitted_params)
    else:
        print("....not found")
        exit()
    return fitted_params

rho1, rho2 = Maxwell()

rhovM = min(rho1,rho2) 
rholM = max(rho1,rho2)

print("Maxwell states:", rhovM, rholM)

th = 0.85

mu0 = mu_vdW(rhovM)
p0  = p_vdW(rhovM)
ymin0 = -0.55
ymax0 = -0.35
xmin0 = 0.05
xmax0 = 0.7

rho = np.arange(xmin0, xmax0, 0.01)
plt.plot(rho, p_vdW(rho),  label=r"$p_{vdW}$")
plt.plot(rho, mu_vdW(rho),'--', label=r"$\mu_{vdW}$")

xv = [rhovM,rholM]
for xc in xv:
    plt.vlines(x=xc,ymin=ymin0,ymax=p0, lw=1)

plt.hlines(y=p0, xmin=rhovM, xmax=rholM, colors='k', linestyles='solid', label='', hold=None,lw=1)
plt.hlines(y=mu0, xmin=rhovM, xmax=rholM, colors='k', linestyles='solid', label='', hold=None,lw=1)

plt.legend(loc='best')
plt.ylim((ymin0,ymax0))

plt.xticks([rhovM,rholM], [r"$\rho_v^{\rm M}$", r"$\rho_l^{\rm M}$" ])
plt.yticks([],[])

#plt.rc('xtick', labelsize=24) 
#plt.rc('ytick', labelsize=24) 

font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 30}

#plt.rcParams.update({'font.size': 40})


plt.rc('font', **font)

plt.xlabel(r"$\rho$")
plt.ylabel(r"$p_{vdW}$,               $\mu_{vdW}$")
plt.grid(True)
plt.savefig("maxwell.png")
#plt.show()
plt.clf()



==> make.sh <==
#!/bin/bash

function compile_project {

pdflatex ${project_name}.tex
bibtex ${project_name}
pdflatex ${project_name}.tex
pdflatex ${project_name}.tex
#dvips ${project_name}.dvi
#ps2pdf ${project_name}.ps

mv ${project_name}.pdf ${project_name}-$(date +%Y-%m-%d).pdf

evince ${project_name}-$(date +%Y-%m-%d).pdf
}

function archive_project {
git archive -o ${project_name}-$(date +%Y-%m-%d-at-%H-%M-%S).zip HEAD
}

function upload_project {
pdftk ${project_name}.pdf output ${project_name}-lock.pdf user_pw Slon1234
scp ${project_name}-lock.pdf prusv@hill.karlin.mff.cuni.cz:public_html/download/gacr/${project_name}-$(date +%Y-%m-%d-at-%H-%M-%S)-lock.pdf
rm ${project_name}-lock.pdf
}

function diff_visualization {
    history=1
#    gitobject=HEAD~${history}
    gitobject=v0.7
    # also show changes in the included LaTeX files \input{} 

    git show ${gitobject}:${project_name}.tex > ${project_name}-${gitobject}.tex
    latexdiff ${project_name}-${gitobject}.tex ${project_name}.tex  > ${project_name}-diff.tex
    
    # search text subdirectory for included files and do latexdiff for these files
    for sections in text/*.tex;
    do
	sections=$(echo ${sections} | sed -e "s/text\///")
	echo "Processing section ${sections}..."
	git show ${gitobject}:text/${sections} > text/${sections%%.tex}-${gitobject}.tex
	latexdiff text/${sections%%.tex}-${gitobject}.tex text/${sections}  > text/${sections%%.tex}-diff.tex
	rm text/${sections%%.tex}-${gitobject}.tex

	# change the name of the included file to its *-diff version
	sed -e "s/\\input{text\/${sections%%.tex}}/\\input{text\/${sections%%.tex}-diff}/" ${project_name}-diff.tex > ${project_name}.temp
	mv ${project_name}.temp ${project_name}-diff.tex
    done

    rm ${project_name}-${gitobject}.tex
}

# COMPILE PART B1

#project_name="Korteweg-BC"
#project_name="Korteweg-BC_anonymous"
#compile_project

project_name="Korteweg-BC"
compile_project



#upload_project
#archive_project

# diff_visualization
# project_name="${project_name}-diff"
# compile_project
# rm text/*-diff.tex
# rm *-diff.{tex,aux,bbl,blg,log,dvi,out,ps}

#rm ${project_name}.pdf


